Forming short period sub-stellar companions in 47 Tucanae -- II. Analytic expressions for the orbital evolution of planets in dense environments

Short period, massive planets, known as hot Jupiters (HJs), have been discovered around $\sim 1$ percent of local field stars. The inward migration necessary to produce HJs may be `low eccentricity', due to torques in the primordial disc, or `high eccentricity' (HEM). The latter involves exciting high orbital eccentricity, allowing sufficiently close passages with the host star to raise circularising tides in the planet. We present an analytic framework for quantifying the role of dynamical encounters in high density environments during HEM. We show that encounters can enhance or suppress HEM, depending on the local stellar density and the initial semi-major axis $a_0$. For moderate densities, external perturbations can excite large eccentricities that allow a planet to circularise over the stellar lifetime. At extremely high densities, these perturbations can instead result in tidal disruption of the planet, thus yielding no HJ. This may explain the apparent excess of HJs in M67 compared with their local field star abundance versus their apparent deficit in 47 Tuc. Applying our analytic framework, we demonstrate that for an initial massive planet population similar to the field, the expected HJ occurrence rate in 47 Tuc is $f_\mathrm{HJ}=2.2\times 10^{-3}$, which remains consistent with present constraints. Future large (sample sizes $\gtrsim 10^5$) or sensitive transit surveys of stars in globular clusters are required to refute the hypothesis that the initial planet population is similar to the solar neighbourhood average. Non-detection in such surveys would have broad consequences for planet formation theory, implying planet formation rates in globular clusters must be suppressed across a wide range of $a_0$.

==> HJ_fractions.py <==
from __future__ import print_function

import numpy as np
import matplotlib.pyplot as plt
import scipy.interpolate as interpolate
import pandas as pd

plt.rc('text', usetex=True)
#def get_imf_func(mbr=0.8, a1=0.4, a2=2.8, mmin=0.08, mmax=50.0):
def get_imf_func(mbr=0.8, a1=1.35, a2=1.35, mmin=0.1, mmax=1.32):
	msp = np.logspace(np.log10(0.08), 2., 10000)
	norm2 =  (mbr**-a1)/mbr**-a2
	imf = msp**-a1
	imf /= norm2 
	imf[msp>mbr] = msp[msp>mbr]**-a2
	imf[msp<mmin] = 0.0
	imf[msp>mmax]=0.0
	imf /= np.trapz(imf, msp)
	return interpolate.interp1d(msp, imf)

def px_func_form(x):
	return (1./0.15849)*x*(1.-x)*np.exp(-(x/0.5)**2)
	
def get_pdf_func():
	xsp =np.logspace(-3., 4, 10000)
	xsp = np.append(np.array([0.0]), xsp)
	px = px_func_form(xsp)
	px[xsp>1.]=0.0
	px /= np.trapz(px, xsp)
	cdf = np.cumsum(px*np.gradient(xsp))
	imed = np.argmin((cdf-0.5)**2)
	i90 = np.argmin((cdf-0.9)**2)
	
	"""plt.plot(xsp, px, c='k')
	plt.plot(xsp, cdf, c='r')
	plt.axvline(0.35, c='b')
	plt.axvline(0.67, c='b', linestyle='dashed')
	plt.axvline(xsp[imed], c='r')
	plt.axvline(xsp[i90], c='r', linestyle='dashed')
	plt.xscale('log')
	plt.show()"""
	
	px_f= interpolate.interp1d(xsp, px)
	
	return px_f
	
px_func = get_pdf_func()

def ftd_func(xmax):
	xmax = np.array(xmax)
	xsp = np.linspace(0., 1./xmax, 20)
	xsp = np.swapaxes(xsp,0,1)
	
	px_int =   np.trapz(px_func(xsp), xsp, axis=1)
	if not px_int.shape==xmax.shape:
		print('Error:', px_int.shape, xmax.shape)
	#px_int[xmax<1.]=1.0
	return px_int

def xmax(lmax, mst, Rp=0.1028, Mp=1.0, eta=1.87):
	xm = (3.67/eta)*(lmax/0.05)*(0.1/Rp)*(mst**(-1./3.))*(Mp**(1./3.))
	return xm

def lmax(mst, a0, ntot, Rp=0.1028, Mp=1.0, kp=0.25, taup=0.66):
	lm = (kp/0.25)*(taup/0.66)*mst*mst*((Rp/0.1)**5)*(5./a0)*(1e-3/gamma(mst, a0, ntot))/Mp
	lm = 0.05*lm**(1./7.)
	return lm

def emax(a0, lmax):
	em =  np.sqrt(np.array(1.-lmax/a0))
	em[np.isnan(em)]=0.0
	return em

def Gamma_ion(sv, mst, a0, ntot, imf= get_imf_func()):
	Gi = 0.0839*(10./sv)*mst*(a0/5.)*(ntot/1e6)
	msp = np.logspace(np.log10(0.08), np.log10(100.0), 10000)
	Mion = np.trapz(imf(msp)*(msp/mst)**(1./3.), msp)
	Gi*=Mion
	return Gi
	
def gamma(mst, a0, ntot, imf= get_imf_func()):
	g = 0.046*(ntot/1e6)*(mst**0.5)*(a0/5.)**1.5
	msp = np.logspace(np.log10(0.08), np.log10(100.0), 10000)
	Mhyp = np.trapz(imf(msp)*(msp/mst), msp)
	g*=Mhyp
	return g
	
def compute_nsp(tend=10000.0, nsp=np.logspace(3., 6.), sv=6.0, a0=1.0, mst=1.0, Gi_corr=0.4,  intable=None):
	Gi =  Gamma_ion(sv, mst, a0, nsp)*Gi_corr
	g = gamma(mst, a0, nsp)
	lm = lmax(mst, a0, nsp)
	xm = xmax(lm, mst)
	ftd = ftd_func(xm)
	em = emax(a0, lm)
	g *= em*np.sqrt(1.-em*em)
	#Need to divide by factor to account for smaller region of parameter space....
	Gsum =Gi+g 
	Ptide = g/Gsum
	Pion = Gi/Gsum
	Ptide *= 1.-np.exp(-Gsum*tend)
	Pion *= 1.-np.exp(-Gsum*tend)
	
	fig, ax= plt.subplots(figsize=(5.,4.))
	
	if not intable is None:
		ntot_d = 10.**intable['ntot']
		fHJ_d  = intable['f_HJ']+intable['f_WJ']
		ftd_d  = intable['f_TD']
		fun_d = intable['f_un']+intable['f_tr']
		fnm_d = intable['f_nm']
		
		plt.plot(ntot_d, fHJ_d, c='r', linestyle='dashed', linewidth=0.6)
		plt.plot(ntot_d, ftd_d, c='y', linestyle='dashed', linewidth=0.6)
		plt.plot(ntot_d,fun_d, c='b', linestyle='dashed', linewidth=0.6)
		plt.plot(ntot_d,fnm_d, c='k', linestyle='dashed', linewidth=0.6, label='Hamers \& Tremaine 2017')		
		plt.plot([], [], c='k', linewidth=0.6, label='Analytic estimate')
	plt.plot(nsp, (1.-ftd)*Ptide, c='r', linewidth=0.6, label= 'Circularisation -- $P_\mathrm{HJ}$' )
	plt.plot(nsp,ftd*Ptide, c='y', linewidth=0.6, label= 'Tidal destruction -- $P_\mathrm{td}$' )
	plt.plot(nsp, Pion, c='b', linewidth=0.6, label='Ionisation -- $P_\mathrm{ion}$' )
	plt.plot(nsp, 1.-Pion-Ptide, c='k', linewidth=0.6, label='No migration -- $P_\mathrm{nm}$')
	plt.xscale('log')
	plt.yscale('log')
	plt.ylim([2e-3, 1e0])
	plt.ylabel('Fraction of planets')
	plt.xlabel('Stellar density -- $n_\mathrm{tot}$ pc$^{-3}$')
	plt.xlim([1e3, 1e6])
	plt.legend(loc='best')
	ax.tick_params(axis='both', which='both', top=True, right=True) 
	plt.savefig('HT_comparison.pdf', format='pdf', bbox_inches='tight')
	plt.show()
	return None
	
def read_table(infile):
	df = pd.read_csv(infile, delimiter='&', header=0)
	df = df[df['Renc']==100.]
	return df
if __name__=='__main__':
	df = read_table('HT_table.dat')
	compute_nsp(intable=df)

